The Evolution of the Type Ia Supernova Luminosity Function

Type Ia supernovae (SNe Ia) exhibit a wide diversity of peak luminosities and light curve shapes: the faintest SNe Ia are 10 times less luminous and evolve more rapidly than the brightest SNe Ia. Their differing characteristics also extend to their stellar age distributions, with fainter SNe Ia preferentially occurring in old stellar populations and vice versa. In this Letter, we quantify this SN Ia luminosity - stellar age connection using data from the Lick Observatory Supernova Search (LOSS). Our binary population synthesis calculations agree qualitatively with the observed trend in the >1 Gyr-old populations probed by LOSS if the majority of SNe Ia arise from prompt detonations of sub-Chandrasekhar mass white dwarfs (WDs) in double WD systems. Under appropriate assumptions, we show that double WD systems with less massive primaries, which yield fainter SNe Ia, interact and explode at older ages than those with more massive primaries. We find that prompt detonations in double WD systems are capable of reproducing the observed evolution of the SN Ia luminosity function, a constraint that any SN Ia progenitor scenario must confront.

==> anc/cdf.dat <==
# Data for observed cumulative distribution functions from Shen, Toonen, & Graur (2017)
# SN: Type Ia supernova designations
# dm15: Delta m_15(B) from literature or by interpolation
#       among LOSS light curve template numbers
# log10(M/Msol): Host galaxy masses from B- and K-band luminosities
# hubbletype: Galaxy Hubble types from LOSS
# log10(age/yr)_SDSS: Galaxy age estimates from masses using SDSS data
# log10(age/yr)_CALIFA: Galaxy age estimates from masses and Hubble types using CALIFA data

SN           dm15         log10(M/Msol) hubbletype log10(age/yr)_SDSS log10(age/yr)_CALIFA
1999ej       1.5820       10.5680             2        9.8238        9.8920
1999gd       1.1600       10.5136             3        9.8108        9.7784
2000dm       1.5620       10.3843             3        9.7660        9.7461
2000dr       1.7440       10.9624             2        9.8979        9.9906
2002do       1.7080       11.2993             1        9.9389       10.0748
2002ha       1.3810       11.1167             3        9.9207        9.9292
2003cg       1.2028       10.6412             3        9.8412        9.8103
2003gt       1.0560       10.8995             3        9.8883        9.8749
2004bd       1.5824       10.5623             3        9.8225        9.7906
2005am       1.7080       10.8858             3        9.8862        9.8715
2005bo       1.3000       10.4856             3        9.8015        9.7714
2005cf       1.0800        9.3239             2        9.3449        9.5810
2005el       1.3090       11.0378             2        9.9092       10.0094
2005kc       1.2400       11.0982             3        9.9182        9.9245
2006dy       1.3926       10.2634             2        9.7214        9.8158
2002bo       1.1480       10.7451             3        9.8640        9.8363
2002dj       1.0870       11.1403             1        9.9230       10.0351
2002er       1.2840        9.9762             3        9.5998        9.6441
2006ef       1.3840       10.6133             2        9.8346        9.9033
1998de       1.9900       11.2145             2        9.9305       10.0536
1999da       1.9050       10.8712             1        9.8839        9.9678
2002cf       1.8640       11.2494             1        9.9339       10.0624
2002dk       1.9146       11.3184             3        9.9408        9.9796
2002fb       1.8196       11.2137             1        9.9304       10.0534
2002jm       1.9620       10.7213             3        9.8602        9.8303
2003Y        1.7270       10.8108             2        9.8743        9.9527
2005ke       1.6600       10.5373             3        9.8165        9.7843
2005mz       1.9600       11.6193             2        9.9704       10.1399
2006ke       1.9620       10.8271             3        9.8769        9.8568
1998es       0.9780       10.2774             2        9.7270        9.8194
1998dm       0.8480        9.3358             6        9.3490        9.0839
1999cp       1.0280        9.8648             7        9.5510        9.2162
1999ek       1.2100       10.6742             5        9.8491        9.4185
2001dn       1.1553       10.5098             5        9.8099        9.3774
2001ep       1.4920       10.1737             4        9.6855        9.4434
2001fh       1.3451       11.1074             7        9.9196        9.5268
2001L        1.0130       10.6227             4        9.8368        9.5557
2002cr       1.2600        9.8648             7        9.5510        9.2162
2002fk       1.2030       10.1175             5        9.6630        9.2794
2002hw       1.5260       10.6891             6        9.8526        9.4223
2002jg       1.4750       10.7248             6        9.8608        9.4312
2003du       0.9500        9.2093             7        9.3249        9.0523
2003F        1.0130       10.4543             7        9.7905        9.3636
2003kf       0.9270        9.2573             4        9.3321        9.2143
2004ab       1.1079       10.7365             5        9.8626        9.4341
2004bl       1.2028        9.1809             7        9.3206        9.0452
2005as       1.2977       11.2018             4        9.9292        9.7005
2005bc       1.3940       10.2887             4        9.7315        9.4722
2005de       1.2200       10.3823             4        9.7653        9.4956
2005W        1.1500       10.5562             5        9.8210        9.3890
2006ax       1.0290       10.6286             5        9.8382        9.4071
2006lf       1.3080       10.4401             4        9.7855        9.5100
1998dh       1.2390       10.7751             5        9.8687        9.4438
1998dk       1.0500        9.9213             6        9.5751        9.2303
1998ef       1.3030       10.6301             4        9.8386        9.5575
1999cl       1.1440       11.5505             4        9.9639        9.7876
1999dk       1.1540       10.1938             6        9.6935        9.2985
2001E        1.0604       10.8198             6        9.8758        9.4550
2001en       1.2740       10.6526             5        9.8439        9.4131
2004ca       1.1553       10.6372             6        9.8403        9.4093
2005A        1.1600       11.2367             6        9.9327        9.5592
2006le       0.9050       11.1063             4        9.9194        9.6766
2006X        1.0970       11.1067             5        9.9195        9.5267
1999by       1.8990       10.7524             4        9.8651        9.5881
1999aa       0.7930       10.6628             6        9.8464        9.4157
1999ac       1.1820        9.9256             7        9.5770        9.2314
1999dq       0.9710       10.9997             6        9.9035        9.4999
2001V        0.9050       11.1518             4        9.9242        9.6880
2004bv       0.8880       10.9030             5        9.8889        9.4757
2006cm       1.1380       10.7837             4        9.8701        9.5959

